Graph Matching via Optimal Transport

The graph matching problem seeks to find an alignment between the nodes of two graphs that minimizes the number of adjacency disagreements. Solving the graph matching is increasingly important due to it's applications in operations research, computer vision, neuroscience, and more. However, current state-of-the-art algorithms are inefficient in matching very large graphs, though they produce good accuracy. The main computational bottleneck of these algorithms is the linear assignment problem, which must be solved at each iteration. In this paper, we leverage the recent advances in the field of optimal transport to replace the accepted use of linear assignment algorithms. We present GOAT, a modification to the state-of-the-art graph matching approximation algorithm "FAQ" (Vogelstein, 2015), replacing its linear sum assignment step with the "Lightspeed Optimal Transport" method of Cuturi (2013). The modification provides improvements to both speed and empirical matching accuracy. The effectiveness of the approach is demonstrated in matching graphs in simulated and real data examples.

==> makefile.sh <==
LATEX = xelatex
TEX = latex-template
BIBTEX = bibtex

default: $(TEX).tex
	$(RM) -f  *.blg *.dvi *.log *.toc *.lof *.lot *.cb *.bbl *.brf *.out *.aux $(TEX).ps;
	$(LATEX) $(TEX).tex; $(BIBTEX) $(TEX); $(LATEX) $(TEX).tex; $(LATEX) $(TEX).tex;
	open $(TEX).pdf &

clean:
	$(RM) -f *.aux *.blg *.dvi *.log *.toc *.lof *.lot *.cb *.bbl $(TEX).ps *~;

check:
	@echo "Passing the check will cause make to report Error 1.";
	$(LATEX) $(TEX)  | grep -i undefined;

